CombiGraph-Vis: A Curated Multimodal Olympiad Benchmark for Discrete Mathematical Reasoning

State-of-the-art (SOTA) LLMs have progressed from struggling on proof-based Olympiad problems to solving most of the IMO 2025 problems, with leading systems reportedly handling 5 of 6 problems. Given this progress, we assess how well these models can grade proofs: detecting errors, judging their severity, and assigning fair scores beyond binary correctness. We study proof-analysis capabilities using a corpus of 90 Gemini 2.5 Pro-generated solutions that we grade on a 1-4 scale with detailed error annotations, and on MathArena solution sets for IMO/USAMO 2025 scored on a 0-7 scale. Our analysis shows that models can reliably flag incorrect (including subtly incorrect) solutions but exhibit calibration gaps in how partial credit is assigned. To address this, we introduce agentic workflows that extract and analyze reference solutions and automatically derive problem-specific rubrics for a multi-step grading process. We instantiate and compare different design choices for the grading workflows, and evaluate their trade-offs. Across our annotated corpus and MathArena, our proposed workflows achieve higher agreement with human grades and more consistent handling of partial credit across metrics. We release all code, data, and prompts/logs to facilitate future research.

==> fix_encoding.py <==
#!/usr/bin/env python3
# clean_md.py — normalize troublesome Unicode in .md files to ASCII
# Usage:
#   python clean_md.py Prompts/**/*.md -i
#   python clean_md.py Prompts/solver.md Prompts/absolute_grader.md
#   python clean_md.py Prompts -i        # cleans all *.md under Prompts/
#
# Default writes *.clean files next to inputs; use -i for in-place UTF-8 output.

import argparse
import sys
import unicodedata
from pathlib import Path
from glob import glob

# Map specific Unicode code points to ASCII (or delete with None).
CLEAN_MAP = {
    # Arrows
    ord("→"): "->",    # U+2192
    ord("←"): "<-",    # U+2190
    ord("⇒"): "=>",    # U+21D2
    ord("⇐"): "<=",    # U+21D0
    ord("↔"): "<->",   # U+2194
    ord("⇔"): "<=>",   # U+21D4
    ord("↦"): "|->",   # U+21A6
    # Dashes & ellipsis
    ord("–"): "-",     # U+2013 en dash
    ord("—"): "-",     # U+2014 em dash
    ord("…"): "...",   # U+2026 ellipsis
    # Smart quotes -> straight
    ord("‘"): "'",     # U+2018
    ord("’"): "'",     # U+2019
    ord("“"): '"',     # U+201C
    ord("”"): '"',     # U+201D
    # Math-ish
    ord("−"): "-",       # U+2212 real minus
    ord("×"): "x",       # U+00D7
    ord("≤"): "<=",      # U+2264
    ord("≥"): ">=",      # U+2265
    ord("λ"): "lambda",  # U+03BB
    ord("′"): "'",       # U+2032 prime
    ord("″"): '"',       # U+2033 double prime
    # Bullets & misc.
    ord("•"): "-",     # U+2022 bullet
    ord("°"): " deg",  # U+00B0 (note leading space)
    # Spaces
    ord("\u00A0"): " ",  # NBSP
    ord("\u2009"): " ",  # thin space
    ord("\u2011"): "-",  # non-breaking hyphen
    # Invisibles (remove)
    ord("\uFEFF"): None,  # BOM
    ord("\u200B"): None,  # zero width space
    ord("\u200C"): None,  # ZWNJ
    ord("\u200D"): None,  # ZWJ
    ord("\u2060"): None,  # word joiner
    ord("\u180E"): None,  # Mongolian vowel sep
}

def sanitize_text(s: str) -> str:
    # Normalize first (flattens many “lookalikes” to their vanilla forms)
    s = unicodedata.normalize("NFKC", s)
    # Apply our targeted replacements (preserves line breaks exactly)
    s = s.translate(CLEAN_MAP)
    return s

def read_text_auto(path: Path, forced_encoding: str | None) -> str:
    if forced_encoding:
        return path.read_text(encoding=forced_encoding)
    for enc in ("utf-8", "utf-8-sig", "cp1252", "latin1"):
        try:
            return path.read_text(encoding=enc)
        except UnicodeDecodeError:
            continue
    # Last resort: rethrow with utf-8 so error message is familiar
    return path.read_text(encoding="utf-8")

def iter_md_targets(arg: str):
    p = Path(arg)
    if p.is_dir():
        yield from (q for q in p.rglob("*.md") if q.is_file())
    else:
        # allow globs like **/*.md
        for g in glob(arg, recursive=True):
            q = Path(g)
            if q.is_file():
                yield q

def process_file(path: Path, in_place: bool, suffix: str, enc: str | None) -> int:
    try:
        src = read_text_auto(path, enc)
    except Exception as e:
        print(f"[read] {path}: {e}", file=sys.stderr)
        return 1
    cleaned = sanitize_text(src)
    try:
        if in_place:
            path.write_text(cleaned, encoding="utf-8")
        else:
            out = path.with_suffix(path.suffix + suffix)
            out.write_text(cleaned, encoding="utf-8")
            print(f"[write] {out}")
    except Exception as e:
        print(f"[write] {path}: {e}", file=sys.stderr)
        return 1
    return 0

def main():
    ap = argparse.ArgumentParser(description="Normalize Markdown to ASCII for LaTeX.")
    ap.add_argument("paths", nargs="+",
                    help="Files/dirs/globs (e.g., Prompts/**/*.md or Prompts)")
    ap.add_argument("-i", "--in-place", action="store_true",
                    help="Overwrite files in place (UTF-8 output).")
    ap.add_argument("--suffix", default=".clean",
                    help="Suffix for output files when not in-place (default: .clean)")
    ap.add_argument("--from-encoding", dest="enc", default=None,
                    help="Force source encoding (e.g., cp1252). If omitted, auto-tries.")
    args = ap.parse_args()

    status = 0
    seen_any = False
    for spec in args.paths:
        for path in iter_md_targets(spec):
            seen_any = True
            status |= process_file(path, args.in_place, args.suffix, args.enc)
    if not seen_any:
        print("No files matched.", file=sys.stderr)
        return 2
    return status

if __name__ == "__main__":
    raise SystemExit(main())

